Fully GPU-accelerated semistochastic Epstein-Nesbet perturbation theory

Second-order Epstein-Nesbet perturbation theory (EN-PT2) is an important tool for improving selected configuration interaction (SCI) energies, but the large external determinant space creates substantial memory and communication costs on GPU clusters. We develop a fully GPU-accelerated implementation of distributed semistochastic EN-PT2, fusing excitation generation, screening, and PT2 weighting in a single kernel traversal. Fixed-size random-phase CountSketch arrays limit memory use and replace large external determinant exchange with bounded collective summation. The implementation on one A100 completes EN-PT2 calculations 8.21-37.53 times faster than Arrow on 64 CPU cores at the same requested statistical standard error, and fixed-workload strong-scaling tests achieve 93.5% parallel efficiency on 16 GPUs across two nodes. Applications to an iron-oxo complex in a (60e, 187o) active space, iron-porphyrin references containing 200 million determinants per state, and neural-network quantum states establish the method's efficiency for perturbative corrections to large reference wave functions in the GPU era.

==> anc/figure5/README.txt <==
Additional Figure 5 data for the arXiv preprint.
There are seven paired SCI/PT2 points per state (28 rows), through FeO 150M
and Fe-porphyrin 200M. The original JCTC submission contained five sizes per
state, through FeO 60M and Fe-porphyrin 100M; those 20 rows are unchanged.
Energies and reported statistical SEs in figure5.csv are in Hartree.
The extrapolation table contains separate unweighted fits of E_S + E2 against
abs(E2), using all seven points of each state. Gaps are Q minus T, in mHa.
Literature models and molecular geometry are retained in their separate tables.


==> anc/figure5/figure5.csv <==
case,Nvar,energy_Ha,E2_Ha,reported_SE_Ha
feo_quintet,1000000,-1619.3037961222683,-0.23330402307200537,8.321576240460425e-06
feo_quintet,3000000,-1619.359833894442,-0.19438239205172567,1.0818281472794866e-05
feo_quintet,10000000,-1619.4124986321317,-0.15923467088631107,1.878185498734282e-05
feo_quintet,30000000,-1619.4543926181152,-0.13231671458207056,2.4102612001525623e-05
feo_quintet,60000000,-1619.477584411506,-0.1176085365437598,2.480114479536555e-05
feo_quintet,100000000,-1619.4933208172479,-0.10769883396203478,2.490453274127115e-05
feo_quintet,150000000,-1619.5049642608315,-0.10045164843768015,2.4986753929486405e-05
feo_triplet,1000000,-1619.2737738019744,-0.24451605845923846,9.912595953906003e-06
feo_triplet,3000000,-1619.3310251201772,-0.2049692972003417,9.558391599108018e-06
feo_triplet,10000000,-1619.3861154748183,-0.1686613883549104,8.047594929612079e-06
feo_triplet,30000000,-1619.4302673327547,-0.14113733397334915,2.457047895178263e-05
feo_triplet,60000000,-1619.4546948580805,-0.1261306744654608,2.4771504457113838e-05
feo_triplet,100000000,-1619.4713804591634,-0.11617426243275464,2.4977846396048692e-05
feo_triplet,150000000,-1619.483756167173,-0.1087245481648635,2.4994860907925665e-05
fep_quintet,1000000,-2245.174671018855,-0.022284577364752405,1.036262059800941e-06
fep_quintet,3000000,-2245.1842844972284,-0.016677742377284508,3.751276335704887e-06
fep_quintet,10000000,-2245.192137857976,-0.012070995055821382,6.228143557241323e-06
fep_quintet,30000000,-2245.1974704126405,-0.008863663467729151,8.245763437763175e-06
fep_quintet,100000000,-2245.2018988043274,-0.006046291149741466,1.6074362352692775e-05
fep_quintet,150000000,-2245.2031150930466,-0.005253441800798599,2.286524069685948e-05
fep_quintet,200000000,-2245.203902287937,-0.004677284243395291,2.4164083002238577e-05
fep_triplet,1000000,-2245.1727716379796,-0.026617759493801983,1.4826819319807117e-06
fep_triplet,3000000,-2245.183689993135,-0.0202759157944628,3.3227908765898463e-06
fep_triplet,10000000,-2245.1928282560066,-0.014978336284838802,1.0452797857281701e-05
fep_triplet,30000000,-2245.1991657425347,-0.011256841824227069,7.323336758306782e-06
fep_triplet,100000000,-2245.2045296338547,-0.007971685301126814,1.5319295585528927e-05
fep_triplet,150000000,-2245.206028692843,-0.006933425514815272,2.3196059778237068e-05
fep_triplet,200000000,-2245.2070041887655,-0.006278646810679895,2.436886707571354e-05


==> anc/figure5/figure5_extrapolation.csv <==
system,state,points,intercept_Ha,slope,gap_Q_minus_T_mHa
feo,triplet,7,-1619.6503911632867,0.550665493209659,-5.691446905302655
feo,quintet,7,-1619.656082610192,0.5178874089835849,-5.691446905302655
fep,triplet,7,-2245.217888240356,0.6879984091479847,5.932523753926944
fep,quintet,7,-2245.211955716602,0.6634163449464663,5.932523753926944


==> anc/figure5/figure5_geometries.csv <==
system,atom,element,x_angstrom,y_angstrom,z_angstrom
feo,1,O,-1.72628400,0.02630400,0.00000000
feo,2,Fe,-0.11773600,-0.00078500,0.00000000
feo,3,N,-0.13141800,0.02996200,2.05992900
feo,4,N,-0.13141800,-2.06028600,0.00000000
feo,5,N,-0.13141800,0.02996200,-2.05992900
feo,6,N,-0.05548300,2.05875900,0.00000000
feo,7,N,2.06383000,-0.07771000,0.00000000
feo,8,H,0.66565600,0.45591300,2.54707500
feo,9,H,-0.25454900,-0.89157300,2.49513300
feo,10,H,0.29383900,-2.52139000,-0.81252400
feo,11,H,-1.11708400,-2.35194300,0.00000000
feo,12,H,0.66565600,0.45591300,-2.54707500
feo,13,H,-0.96323600,0.55633900,-2.35427400
feo,14,H,0.38376600,2.50245500,0.81494100
feo,15,H,-1.02954800,2.38663100,0.00000000
feo,16,H,2.46835900,-0.56480900,-0.80869900
feo,17,H,2.46835900,-0.56480900,0.80869900
feo,18,H,-0.96323600,0.55633900,2.35427400
feo,19,H,0.29383900,-2.52139000,0.81252400
feo,20,H,2.53172700,0.83661000,0.00000000
feo,21,H,-0.25454900,-0.89157300,-2.49513300
feo,22,H,0.38376600,2.50245500,-0.81494100
fep,1,Fe,0.0,0.0,0.0
fep,2,N,1.9763999985657328,0.0,0.0
fep,3,N,0.0,1.988400002007761,0.0
fep,4,N,-1.9763999985657328,0.0,0.0
fep,5,N,0.0,-1.988400002007761,0.0
fep,6,C,2.8182000029526257,-1.0902999980529045,0.0
fep,7,C,2.8182000029526257,1.0902999980529045,0.0
fep,8,C,1.091799998483158,2.8249000002882227,0.0
fep,9,C,-1.091799998483158,2.8249000002882227,0.0
fep,10,C,-2.8182000029526257,1.0902999980529045,0.0
fep,11,C,-2.8182000029526257,-1.0902999980529045,0.0
fep,12,C,-1.091799998483158,-2.8249000002882227,0.0
fep,13,C,1.091799998483158,-2.8249000002882227,0.0
fep,14,C,4.196099999183906,-0.6772999977726751,0.0
fep,15,C,4.196099999183906,0.6772999977726751,0.0
fep,16,C,0.6824999999697903,4.191200003422968,0.0
fep,17,C,-0.6824999999697903,4.191200003422968,0.0
fep,18,C,-4.196099999183906,0.6772999977726751,0.0
fep,19,C,-4.196099999183906,-0.6772999977726751,0.0
fep,20,C,-0.6824999999697903,-4.191200003422968,0.0
fep,21,C,0.6824999999697903,-4.191200003422968,0.0
fep,22,H,5.044100002526902,-1.3538000013132234,0.0
fep,23,H,5.044100002526902,1.3538000013132234,0.0
fep,24,H,1.3558000001229704,5.0416000000458885,0.0
fep,25,H,-1.3558000001229704,5.0416000000458885,0.0
fep,26,H,-5.044100002526902,1.3538000013132234,0.0
fep,27,H,-5.044100002526902,-1.3538000013132234,0.0
fep,28,H,-1.3558000001229704,-5.0416000000458885,0.0
fep,29,H,1.3558000001229704,-5.0416000000458885,0.0
fep,30,C,2.4149999994860445,2.408300002150448,0.0
fep,31,C,-2.4149999994860445,2.408300002150448,0.0
fep,32,C,-2.4149999994860445,-2.408300002150448,0.0
fep,33,C,2.4149999994860445,-2.408300002150448,0.0
fep,34,H,3.1855000000024387,3.175199999517525,0.0
fep,35,H,-3.1855000000024387,3.175199999517525,0.0
fep,36,H,-3.1855000000024387,-3.175199999517525,0.0
fep,37,H,3.1855000000024387,-3.175199999517525,0.0


==> anc/figure5/figure5_literature.csv <==
system,method,model,gap_mHa,source,url
feo,HCI+PT2 · largest reference,22e168o; RI integrals,-8.647000000109983,"Dang thesis, Table3.7",https://khoidang.com/pubs/docs/thesis.pdf
feo,HCI · extrapolated,22e168o; RI integrals,-9.534999999914362,"Dang thesis, four-point extrapolation",https://khoidang.com/pubs/docs/thesis.pdf
feo,CCSD(T) · CBS,CBS basis; outer-core correction,-0.6374405750562063,"Drabik and Radon2024, Table3; published gap=-0.4kcal/mol",https://doi.org/10.1021/acs.jctc.4c00092
fep,ASCI+PT2 · 5M,40e42o; author orbitals,3.4579999996822153,"Levine et al., SI Table4",https://arxiv.org/html/1912.08379v2#S7
fep,ASCI · extrapolated,40e42o; author orbitals,7.089000000178203,"Levine et al., SI Table4",https://arxiv.org/html/1912.08379v2#S7
fep,iCISCF(2) · extrapolated,40e42o; reoptimized orbitals,6.916230239359837,"iCISCF arXiv2106.10223, Table7; printed gap4.34kcal/mol",https://arxiv.org/abs/2106.10223
fep,FCIQMC–CASPT2,26e27o; $Q-{}^3E_g$; ANO-RCC,-3.5059231628091343,"Safari et al.2025, Table3; printed gap=-2.2kcal/mol",https://doi.org/10.1021/acs.jctc.4c01462

